An arbitrary-order discrete de Rham complex on polyhedral meshes: Exactness, Poincar\'e inequalities, and consistency

In this paper we present a novel arbitrary-order discrete de Rham (DDR) complex on general polyhedral meshes based on the decomposition of polynomial spaces into ranges of vector calculus operators and complements linked to the spaces in the Koszul complex. The DDR complex is fully discrete, meaning that both the spaces and discrete calculus operators are replaced by discrete counterparts, and satisfies suitable exactness properties depending on the topology of the domain. In conjunction with bespoke discrete counterparts of $L^2$-products, it can be used to design schemes for partial differential equations that benefit from the exactness of the sequence but, unlike classical (e.g., Raviart--Thomas--N\'ed\'elec) finite elements, are nonconforming. We prove a complete panel of results for the analysis of such schemes: exactness properties, uniform Poincar\'e inequalities, as well as primal and adjoint consistency. We also show how this DDR complex enables the design of a numerical scheme for a magnetostatics problem, and use the aforementioned results to prove stability and optimal error estimates for this scheme.

==> dat/gather-times-by-degree.sh <==
#!/bin/bash

max_degree=2

for degree in `seq 0 3`;
do
    for complement_type in "compl" "orth";
    do
        output_file=times-by-degree/degree${degree}_${complement_type}_times.dat

        echo "Mesh TwallDDRCore  TprocDDRCore  TwallModel  TprocModel  TwallSolve  TprocSolve" > ${output_file}        

        for mesh_family in "Cubic-Cells" "Tetgen-Cube-0" "Voro-small-0" "Voro-small-1";
        do
            if [[ ${mesh_family} != "Voro-small-0" || ${degree} != 3 ]]
            then
                echo "${mesh_family} `tail -1 ./${complement_type}/${mesh_family}_${degree}/times.dat`" >> ${output_file}
            fi

        done

        column -t < ${output_file} | tee ${output_file}
    done
done


==> dat/gather-times-by-mesh.sh <==

#!/bin/bash

for mesh_family in "Cubic-Cells" "Tetgen-Cube-0" "Voro-small-0" "Voro-small-1";
do
    if [[ ${mesh_family} == "Voro-small-0" ]]
    then
        max_degree=2
    else
        max_degree=3
    fi
    echo $max_degree

    for complement_type in "compl" "orth";
    do
        output_file=times-by-mesh/${mesh_family}_${complement_type}_times.dat
        echo "Degree TwallDDRCore  TprocDDRCore  TwallModel  TprocModel  TwallSolve  TprocSolve" > ${output_file}    
        for i in `seq 0 $max_degree`;
        do
            echo "$i `tail -1 ./${complement_type}/${mesh_family}_${i}/times.dat`" >> ${output_file}
        done
        column -t < ${output_file} | tee ${output_file}
    done
done


==> dat_revision/gather-times-by-degree.sh <==
#!/bin/bash

max_degree=2

for degree in `seq 0 3`;
do
    for complement_type in "compl" "orth";
    do
        output_file=times-by-degree/degree${degree}_${complement_type}_times.dat

        echo "Mesh TwallDDRCore  TprocDDRCore  TwallModel  TprocModel  TwallSolve  TprocSolve" > ${output_file}        

        for mesh_family in "Cubic-Cells" "Tetgen-Cube-0" "Voro-small-0" "Voro-small-1";
        do
            if [[ ${mesh_family} != "Voro-small-0" || ${degree} != 3 ]]
            then
                echo "${mesh_family} `tail -1 ./${complement_type}/${mesh_family}_${degree}/times.dat`" >> ${output_file}
            fi

        done

        column -t < ${output_file} | tee ${output_file}
    done
done


==> dat_revision/gather-times-by-mesh.sh <==

#!/bin/bash

for mesh_family in "Cubic-Cells" "Tetgen-Cube-0" "Voro-small-0" "Voro-small-1";
do
    if [[ ${mesh_family} == "Voro-small-0" ]]
    then
        max_degree=2
    else
        max_degree=3
    fi
    echo $max_degree

    for complement_type in "compl" "orth";
    do
        output_file=times-by-mesh/${mesh_family}_${complement_type}_times.dat
        echo "Degree TwallDDRCore  TprocDDRCore  TwallModel  TprocModel  TwallSolve  TprocSolve" > ${output_file}    
        for i in `seq 0 $max_degree`;
        do
            echo "$i `tail -1 ./${complement_type}/${mesh_family}_${i}/times.dat`" >> ${output_file}
        done
        column -t < ${output_file} | tee ${output_file}
    done
done

